Neurosymbolic Decision Trees

Neurosymbolic (NeSy) AI studies the integration of neural networks (NNs) and symbolic reasoning based on logic. Usually, NeSy techniques focus on learning the neural, probabilistic and/or fuzzy parameters of NeSy models. Learning the symbolic or logical structure of such models has, so far, received less attention. We introduce neurosymbolic decision trees (NDTs), as an extension of decision trees together with a novel NeSy structure learning algorithm, which we dub NeuID3. NeuID3 adapts the standard top-down induction of decision tree algorithms and combines it with a neural probabilistic logic representation, inherited from the DeepProbLog family of models. The key advantage of learning NDTs with NeuID3 is the support of both symbolic and subsymbolic data (such as images), and that they can exploit background knowledge during the induction of the tree structure, In our experimental evaluation we demonstrate the benefits of NeSys structure learning over more traditonal approaches such as purely data-driven learning with neural networks.

==> problog.py <==
# -*- coding: utf-8 -*-
"""
    Lexers for ProbLog.
    :license: BSD, see LICENSE for details.
"""

import re
from pygments import token

from pygments.util import guess_decode
from pygments.lexer import _encoding_map
from pygments.filter import apply_filters
from pygments.lexer import RegexLexer, bygroups, words, include
from pygments.token import (
    Text,
    Comment,
    Operator,
    Keyword,
    Name,
    String,
    Escape,
    Number,
    Punctuation,
)

__all__ = ["ProbLogLexer"]


class ProbLogLexer(RegexLexer):
    """
    Lexer for Prolog files.
    """

    name = "ProbLog"
    aliases = ["problog"]
    filenames = ["*.ecl", "*.prolog", "*.pro", "*.pl"]
    mimetypes = ["text/x-problog"]

    flags = re.UNICODE | re.MULTILINE

    def predicates_callback(lexer, match):
        print("predicates_callback")
        print(match)
        # print(match.group(0), 0),
        # print(match.group(1), 1)
        # print(match.group(2), 2)
        # print(match.group(3), 3)

        if match.group(1) in lexer.random_variables:
            token = Punctuation
        else:
            token =Punctuation

        return bygroups(token, Text, Punctuation)(lexer, match)

    def atoms_callback(lexer, match):

        print("atoms_callback")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    def atoms_callback_bang(lexer, match):
        print("atoms_callback_bang")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    tokens = {
        "root": [
            (r"/\*", Comment.Multiline, "nested-comment"),
            (r"%.*", Comment.Single),
            # character literal
            (r"\@(.*?)\@", Escape),
            include("comparison_builtins"),
            include("operators"),
            (r"0\'.", String.Char),
            include("numbers"),
            include("builtins"),
            include("inspection"),
            include("punctuation"),
            (
                r'"(?:\\x[0-9a-fA-F]+\\|\\u[0-9a-fA-F]{4}|\\U[0-9a-fA-F]{8}|'
                r'\\[0-7]+\\|\\["\nabcefnrstv]|[^\\"])*"',
                String.Double,
            ),
            (r"'(?:''|[^'])*'", Punctuation),  # quoted atom
            (r"_", Name.Variable),  # The don't-care variable
            include("distributions"),
            # (r'([a-z]+)(:)', bygroups(Name.Namespace, Punctuation)), no fucking idea what this thing is doing here
            # (u'([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
            #  u'[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)'
            #  u'(\\s*)(:-|-->)',
            #  bygroups(Name.Function, Text, Operator)),  # function defn
            (
                u"([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)"
                u"(\\s*)(\\()",
                # predicates_callback,
                bygroups(Punctuation, Text, Punctuation),
            ),
            (
                u"[a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*",
                # atoms_callback,
                Punctuation,
            ),  # atom, characters
            # This one includes !
            (
                u"[#&*+\\-./:<=>?@\\\\^~\u00a1-\u00bf\u2010-\u303f]+",
                Punctuation,
                # atoms_callback_bang,
            ),  # atom, graphics
            (r"[A-Z_]\w*", Name.Variable),
            (u"\\s+|[\u2000-\u200f\ufff0-\ufffe\uffef]", Text),
        ],
        "numbers": [
            (r"0b[01]+", Number.Bin),
            (r"0o[0-7]+", Number.Oct),
            (r"0x[0-9a-fA-F]+", Number.Hex),
            # literal with prepended base
            (r"\d\d?\'[a-zA-Z0-9]+", Number.Integer),
            (r"(\d+\.\d*|\d*\.\d+)([eE][+-]?[0-9]+)?", Number.Float),
            (r"\d+", Number.Integer),
        ],
        "punctuation": [
            ("'", Punctuation),
            (r"[\[\](){}|.,;!]", Punctuation),
            (r"[\[\](){}|::]", Punctuation),
            (r"[\[\](){}|~]", Punctuation),
            (r"[\[\](){}|:-]", Punctuation),
            (r":-|-->", Punctuation),
            (r"\\\+", Punctuation),
        ],
        "inspection": [
            (
                words(
                    (
                        "integer",
                        "real",
                        "symbol",
                        "compound",
                        "number",
                        "atom",
                        "distribution",
                        "random_variable",
                        "random_number",
                        "vector",
                        "matrix",
                        "arithmetic",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "comparison_builtins": [
            (r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)", Name.Punctuation),
        ],
        "builtins": [
            (
                words(
                    (
                        "measurable",
                        "dimension",
                        "comparison",
                        "eq",
                        "neq",
                        "lt",
                        "le",
                        "gt",
                        "ge",
                        "query",
                        "query_density",
                        "query_distribution",
                        "evidence",
                        "observation",
                        "transpose",
                        "rv",
                        "holds",
                        "test",
                        "map",
                        "refers2rv",
                        "sample",
                        "samples",
                        "nn",
			"delta_interval",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "operators": [
            # Needs to not be followed by an atom.
            # (r'=(?=\s|[a-zA-Z\[])', Operator),
            (r"is\b", Name.Builtin),
            (
                r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)(?=\s|[a-zA-Z0-9\[])",
                Name.Punctuation,
            ),
            (r"(mod|div|not)\b", Operator),
        ],
        "distributions": [
            (
                words(
                    (
                        "dist",
                        "normal",
                        "poisson",
                        "uniform",
                        "delta",
                        "beta",
                        "bernoulli",
                        "discrete",
                        "finite",
                        "categorical",
                        "generalisednormal",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "nested-comment": [
            (r"\*/", Comment.Multiline, "#pop"),
            (r"/\*", Comment.Multiline, "#push"),
            (r"[^*/]+", Comment.Multiline),
            (r"[*/]", Comment.Multiline),
        ],
    }

    def analyse_text(text):
        return ":-" in text

    def get_tokens(self, text, unfiltered=False):
        """
        Return an iterable of (tokentype, value) pairs generated from
        `text`. If `unfiltered` is set to `True`, the filtering mechanism
        is bypassed even if filters are defined.
        Also preprocess the text, i.e. expand tabs and strip it if
        wanted and applies registered filters.
        """

        variables = text.split(".")
        variables = [v for v in variables if "~" in v]
        variables = [v.split("~")[0].strip("\n").strip(" ") for v in variables]
        random_variables = []
        for v in variables:
            if "(" in v:
                random_variables.append(v.split("(")[0])
            else:
                random_variables.append(v)
        self.random_variables = tuple(random_variables)

        if not isinstance(text, str):
            if self.encoding == "guess":
                text, _ = guess_decode(text)
            elif self.encoding == "chardet":
                try:
                    import chardet
                except ImportError as e:
                    raise ImportError(
                        "To enable chardet encoding guessing, "
                        "please install the chardet library "
                        "from http://chardet.feedparser.org/"
                    ) from e
                # check for BOM first
                decoded = None
                for bom, encoding in _encoding_map:
                    if text.startswith(bom):
                        decoded = text[len(bom) :].decode(encoding, "replace")
                        break
                # no BOM found, so use chardet
                if decoded is None:
                    enc = chardet.detect(text[:1024])  # Guess using first 1KB
                    decoded = text.decode(enc.get("encoding") or "utf-8", "replace")
                text = decoded
            else:
                text = text.decode(self.encoding)
                if text.startswith("\ufeff"):
                    text = text[len("\ufeff") :]
        else:
            if text.startswith("\ufeff"):
                text = text[len("\ufeff") :]

        # text now *is* a unicode string
        text = text.replace("\r\n", "\n")
        text = text.replace("\r", "\n")
        if self.stripall:
            text = text.strip()
        elif self.stripnl:
            text = text.strip("\n")
        if self.tabsize > 0:
            text = text.expandtabs(self.tabsize)
        if self.ensurenl and not text.endswith("\n"):
            text += "\n"

        def streamer():
            for _, t, v in self.get_tokens_unprocessed(text):
                yield t, v

        stream = streamer()
        if not unfiltered:
            stream = apply_filters(stream, self.filters, self)
        return stream

